Building Hybrid B-Spline And Neural Network Operators

Control systems are indispensable for ensuring the safety of cyber-physical systems (CPS), spanning various domains such as automobiles, airplanes, and missiles. Safeguarding CPS necessitates runtime methodologies that continuously monitor safety-critical conditions and respond in a verifiably safe manner. A fundamental aspect of many safety approaches involves predicting the future behavior of systems. However, achieving this requires accurate models that can operate in real time. Motivated by DeepONets, we propose a novel strategy that combines the inductive bias of B-splines with data-driven neural networks to facilitate real-time predictions of CPS behavior. We introduce our hybrid B-spline neural operator, establishing its capability as a universal approximator and providing rigorous bounds on the approximation error. These findings are applicable to a broad class of nonlinear autonomous systems and are validated through experimentation on a controlled 6-degree-of-freedom (DOF) quadrotor with a 12 dimensional state space. Furthermore, we conduct a comparative analysis of different network architectures, specifically fully connected networks (FCNN) and recurrent neural networks (RNN), to elucidate the practical utility and trade-offs associated with each architecture in real-world scenarios.

==> paper_analysis_recovered.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "b8943699-08d8-439d-afea-01278dbac524",
   "metadata": {},
   "outputs": [],
   "source": [
    "#\n",
    "# SET THESE PARAMETERS\n",
    "#\n",
    "timei = 2.5\n",
    "n_cp = 50\n",
    "#mtype = \"fullyconnected\"\n",
    "mtype = \"recurrent\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "12b12652-726b-4f3a-8f37-9dbd1d54560c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import scipy\n",
    "import torch\n",
    "import netCDF4 as nc4\n",
    "from pathlib import Path\n",
    "from matplotlib import rc\n",
    "from matplotlib import gridspec\n",
    "import time\n",
    "\n",
    "from bsplinenet.net import Net, LightningNet\n",
    "from bsplinenet.ff_net import ODESYS\n",
    "from quadrotor.ellipsoid import gen_ic_ellips\n",
    "from bsplinenet.Bspline_functions import (Bs_comp, BsKnots, duffing_sys,\n",
    "                                leastSquaresInversion, rotate)\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "fc4cc514-0637-4c55-8d85-655fef8135bf",
   "metadata": {},
   "outputs": [],
   "source": [
    "#\n",
    "# Defaults for quadrotor_v1 - We assume these have not changed\n",
    "#\n",
    "\n",
    "# default range of 12-D sphere\n",
    "max_x = 2 # m\n",
    "max_dx = 2 # m/s\n",
    "max_ag = np.pi/4 # radians\n",
    "max_da = 5 # rad/sec\n",
    "\n",
    "R = np.array([max_dx,max_x,\n",
    "              max_dx,max_x,\n",
    "              max_dx,max_x,\n",
    "              max_da,max_ag,\n",
    "              max_da,max_ag,\n",
    "              max_da,max_ag])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "3b9bb0dd-16db-40be-905b-0903ea55163e",
   "metadata": {},
   "outputs": [],
   "source": [
    "#\n",
    "# Load Data\n",
    "#\n",
    "data_path = \"/home/hspn-user/data/quadrotor_v1/\"\n",
    "data = nc4.Dataset(list(Path(data_path).glob(f\"data__quadrotor_3_12_1-100_{int(timei*10)}-10_{n_cp}_1000*.nc\"))[0])\n",
    "\n",
    "time_interval     = data.getncattr('time_interval')\n",
    "sampling_interval = data.getncattr('sampling_interval')\n",
    "n_control         = data.getncattr('n_control')\n",
    "n_dim             = data.getncattr('n_state_dimension')\n",
    "n_ic              = data.getncattr('n_initial_conditions')\n",
    "bspline_order     = data.getncattr('bspline_order')\n",
    "\n",
    "\n",
    "assert(n_control == n_cp)\n",
    "assert(n_dim == 12)\n",
    "assert(time_interval== timei)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "69199f6c-2fa0-4213-bc5d-08b5d022cbb6",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/hspn-user/.local/lib/python3.10/site-packages/lightning/pytorch/utilities/parsing.py:199: Attribute 'activation_function' is an instance of `nn.Module` and is already saved during checkpointing. It is recommended to ignore them using `self.save_hyperparameters(ignore=['activation_function'])`.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " There are 10 models of this type\n",
      " The mean validation loss is 2.852571014955174e-06 +/-  5.864893637408386e-07\n",
      " The number of trainable parameters is 78732\n"
     ]
    }
   ],
   "source": [
    "#\n",
    "# Load Models\n",
    "#\n",
    "model_path = \"/home/hspn-user/models/quadrotor_v1/\"\n",
    "fcnn_path = [i for i in Path(model_path).glob(f\"quadrotor_v1_{mtype}_ncp={n_cp}_t={timei}_*val_loss=0.000*.ckpt\")]\n",
    "fcnn_mods =[LightningNet.load_from_checkpoint(i).to('cpu') for i in fcnn_path]\n",
    "\n",
    "n_models = len(fcnn_mods)\n",
    "print(f' There are {n_models} models of this type')\n",
    "\n",
    "get_loss = lambda i: torch.load(i)['callbacks'][\"EarlyStopping{'monitor': 'val_loss', 'mode': 'min'}\"]['best_score'].detach().cpu().numpy() \n",
    "validationLosses =[ get_loss(i) for i in fcnn_path]\n",
    "print(f' The mean validation loss is {np.mean(validationLosses)} +/-  {np.std(validationLosses)}')\n",
    "\n",
    "\n",
    "n_parameters = np.sum([i.numel() for i in fcnn_mods[0].parameters()])\n",
    "print(f' The number of trainable parameters is {n_parameters}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "d37eec05-d829-4336-8ce5-e4f3ace6aa75",
   "metadata": {},
   "outputs": [],
   "source": [
    "# get the true initial condition and control points\n",
    "ic = data['X'][:].data\n",
    "cp_true = data['Y'][:].data\n",
    "tr_true = fcnn_mods[0].transform(torch.tensor(data['Y'][:].data)).detach().numpy()\n",
    "\n",
    "# get the control points and trajectories\n",
    "cp_pred = np.stack([model(torch.tensor(ic)).detach().numpy() for model in fcnn_mods], axis=-1)\n",
    "tr_pred = np.stack([model.transform(model(torch.tensor(ic))).detach().numpy() for model in fcnn_mods], axis=-1)\n",
    "\n",
    "# same for all models\n",
    "transform_matrix = fcnn_mods[0].transform_matrix"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "5f2dd2aa-f7d9-40e3-a797-2ee40274faf4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Run time is 0.02825249+/- 0.00167275 seconds per initial condition\n",
      "min = 0.025716543197631836 max= 0.033464670181274414\n"
     ]
    }
   ],
   "source": [
    "t=[]\n",
    "test_time_ic =torch.tensor(ic[:1,:]).to('cpu')\n",
    "for i in range(100):\n",
    "    start = time.time()\n",
    "    fcnn_mods[0].to('cpu')(test_time_ic)\n",
    "    end = time.time()\n",
    "    if i > 10:\n",
    "        t.append(end-start)\n",
    "\n",
    "print(f'Run time is {np.mean(t):2.8f}+/- {np.std(t):2.8f} seconds per initial condition')\n",
    "print(f'min = {np.min(t)} max= {np.max(t)}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "4cc5a676-7e17-4629-9d5c-fc8e241254b0",
   "metadata": {},
   "outputs": [],
   "source": [
    "#\n",
    "# Distance in ball\n",
    "#\n",
    "\n",
    "Ric = np.sqrt(np.sum(np.einsum(\"ij,ij->ij\",ic/R,ic/R),axis=1)).reshape(-1,1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "6a7309d9-24e8-4965-b99a-31e9a01b33f7",
   "metadata": {},
   "outputs": [],
   "source": [
    "# calculate MSE per cp \n",
    "err_cp = np.repeat(cp_true[:,:,np.newaxis],n_models,2) - cp_pred\n",
    "error2 = err_cp**2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "e2ce3504-2fe9-43a5-b5a4-918343bb00f6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#\n",
    "# Distance of IC in the 12-D ball versus error in the trajectory\n",
    "#\n",
    "rmse = np.sqrt(np.mean(error2,axis=(1))).reshape(-1,n_models)\n",
    "\n",
    "z = np.hstack([Ric,rmse])\n",
    "\n",
    "spec = dict(width_ratios=[3, 1], wspace=0.05, hspace=0.05, height_ratios=[1])\n",
    "\n",
    "fig, ax = plt.subplots(1,2,figsize=(7,5),sharey=True, gridspec_kw=spec)\n",
    "for i in range(n_models):\n",
    "    ax[0].plot(z[:,0],z[:,i+1],'k.', markersize=1, alpha=0.8)\n",
    "    \n",
    "ax[0].set_xlabel('$x_0$ radius in 12-D unit ball', fontsize = 12)\n",
    "ax[0].set_ylabel(r'$ \\langle(x(t) - \\mathcal{P}(x_0)(t))^2\\rangle^{1/2}$', fontsize =12);\n",
    "ax[1].hist( rmse.flatten(),np.logspace(-4,-2,101),orientation='horizontal', color='gray');\n",
    "ax[1].set_xlabel('Counts', fontsize=12);\n",
    "ax[0].set_yscale('log')\n",
    "ax[0].set_ylim(0.00005,0.05)\n",
    "ax[0].set_xlim(0,1.0001)\n",
    "ax[0].grid()\n",
    "plt.savefig(f\"RD_distance_vs_MSE_{mtype}.png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "74f370c8-3457-4468-8992-7781d3fafcab",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#\n",
    "# Distance of last in the 12-D ball versus error in the trajectory\n",
    "#\n",
    "\n",
    "lp = cp_true[:,49::50]\n",
    "\n",
    "Rfc = np.sqrt(np.sum(np.einsum(\"ij,ij->ij\",lp/R,lp/R),axis=1)).reshape(-1,1)\n",
    "z = np.hstack([Rfc,rmse])\n",
    "\n",
    "spec = dict(width_ratios=[3, 1], wspace=0.05, hspace=0.05, height_ratios=[1])\n",
    "\n",
    "fig, ax = plt.subplots(1,2,figsize=(7,5),sharey=True, gridspec_kw=spec)\n",
    "for i in range(n_models-1):\n",
    "    ax[0].plot(z[:,0],z[:,i+1],'k.', markersize=1, alpha=0.8)\n",
    "ax[0].set_xlabel('Distance in 12-D sphere', fontsize = 12)\n",
    "ax[0].set_ylabel(r'$ \\big(\\frac{1}{n_{cp}}\\sum\\limits^{n_{cp}}_{i=0} (x_{i}^{true}-x_{i}^{pred})^2\\big)^{1/2}$', fontsize =12);\n",
    "ax[1].hist( rmse.reshape(-1,n_models).flatten(),np.logspace(-4,-2,101),orientation='horizontal', color='gray');\n",
    "ax[1].set_xlabel('Counts', fontsize=12);\n",
    "ax[0].set_yscale('log')\n",
    "ax[0].set_ylim(0.00005,0.05)\n",
    "ax[0].set_xlim(0,1.0001)\n",
    "ax[0].grid()\n",
    "plt.savefig(f\"RD_last_distance_vs_MSE_{mtype}.png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "6836a043-76b8-4260-8374-66aaf648f83e",
   "metadata": {},
   "outputs": [],
   "source": [
    "#\n",
    "# per dimension - how error changes, mostly not informative\n",
    "#\n",
    "# z = np.hstack([ic/R, np.mean(error2,axis=(1)).reshape(-1,n_models)])\n",
    "# spec = dict(width_ratios=[1], wspace=0.2, hspace=0.2, height_ratios=[1]*12)\n",
    "# fig, ax = plt.subplots(12,1,figsize=(6,21),sharey=True, gridspec_kw=spec)\n",
    "# for j in range(n_dim):\n",
    "#    for i in range(n_models):\n",
    "#        ax[j].plot(z[:,j],z[:,i+n_dim],'k.', markersize=1, alpha=0.57)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "aaf18287-c560-4244-9fa6-3edd1d5f22b6",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1000, 12, 50, 10) (1000, 12, 50, 10)\n",
      "(1000, 12, 50, 10) (1000, 12, 50, 10)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#\n",
    "# Convex hull calculation\n",
    "#\n",
    "\n",
    "# assume same shape as transform matrix \n",
    "# use method same as BSKnots\n",
    "dt_tr = np.arange(0,1,1/transform_matrix.shape[0])\n",
    "dt_cp = np.arange(0,1,1/transform_matrix.shape[1])\n",
    "# compute the triangular convex hull (max and min for each dimension)\n",
    "cpp = cp_pred.reshape(n_ic,n_dim,n_cp,n_models)\n",
    "\n",
    "even  = cpp[:,:,0::2,:]\n",
    "odd   = cpp[:,:,1::2,:]\n",
    "odd_  = np.diff(even,axis=2)/2+even[:,:,:-1,:]\n",
    "even_ = np.diff(odd,axis=2)/2+odd[:,:,:-1,:]\n",
    "\n",
    "cp_even = np.stack       ([even[:,:,:-1,:],odd_ ],axis=3).reshape(-1,n_dim,n_cp-2,n_models)\n",
    "cp_odd  = np.stack       ([odd[:,:,:-1,:] ,even_],axis=3).reshape(-1,n_dim,n_cp-2,n_models)\n",
    "\n",
    "cp_even = np.concatenate ([cp_even,cpp[:,:,-1:,:],cpp[:,:,-1:,:]], axis=2)\n",
    "cp_odd  = np.concatenate ([cpp[:,:,:1,:],cp_odd,cpp[:,:,-1:,:]], axis=2)\n",
    "print(cp_even.shape, cp_odd.shape)\n",
    "\n",
    "cp_max  = np.max(np.stack([cp_odd, cp_even],axis=4), axis=4)\n",
    "cp_min  = np.min(np.stack([cp_odd, cp_even],axis=4), axis=4)\n",
    "print(cp_max.shape, cp_min.shape)\n",
    "\n",
    "cp_max = cp_max.reshape(n_ic,n_cp*n_dim,n_models)\n",
    "cp_min = cp_min.reshape(n_ic,n_cp*n_dim,n_models)\n",
    "cp_true_r = np.repeat(cp_true[:,:, np.newaxis], n_models,2)\n",
    "# plot difference between upper bound and true trajectory\n",
    "fig,ax = plt.subplots(1,1, figsize=(7,5))\n",
    "ax.grid(markeredgecolor='gray')\n",
    "ax.hist(((cp_max-cp_true_r)*(cp_true_r-cp_min)/(cp_max - cp_min +0.001)).flatten(),\n",
    "        np.linspace(-.01,.01,300), cumulative=True, density=True);\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "7b5fb66c-8fc1-4c1e-85ec-510e199b4b4d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "5"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "max_da"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "d104a612-f32f-481b-8f05-fcd183863d00",
   "metadata": {},
   "outputs": [],
   "source": [
    "#\n",
    "#\n",
    "#\n",
    "\n",
    "A = np.eye(n_dim,n_dim)*R\n",
    "\n",
    "tt = np.arange(0, time_interval + sampling_interval, sampling_interval)  # vector of time\n",
    "Ns = tt.size \n",
    "\n",
    "# return the ODE related to this system\n",
    "ode_func = ODESYS.QUADROTOR.get_ode()\n",
    "\n",
    "# Bit contains the values of the Bspline function over the time (Ns x n_cp)\n",
    "tk, Ln, Bit = BsKnots(n_control, bspline_order, Ns)\n",
    "\n",
    "# Least-Squares formulation\n",
    "C = scipy.linalg.block_diag(*[Bit for i in range(n_dim)])\n",
    "Phi = C.T @ C\n",
    "\n",
    "    \n",
    "x0 = np.array([[0,0,0           ,max_x*0.50,0,0, 0,0,0 ,0,0,0],#0 # red\n",
    "               [0,0,0           ,max_x*0.45,0,0, 0,0,0 ,0,0,0],\n",
    "               [0,0,0           ,max_x*0.55,0,0, 0,0,0 ,0,0,0],\n",
    "               [0,0,0           ,max_x*0.60,0,0, 0,0,0 ,0,0,0],\n",
    "               [0,0,0           ,max_x*0.40,0,0, 0,0,0 ,0,0,0],\n",
    "\n",
    "               \n",
    "               [0,0, max_dx*0.50,max_x*0.50,0,0, 0,0,0 ,0,0,0],#5 #blue\n",
    "               [0,0, max_dx*0.60,max_x*0.50,0,0, 0,0,0 ,0,0,0],\n",
    "               [0,0, max_dx*0.40,max_x*0.50,0,0, 0,0,0 ,0,0,0],\n",
    "               [0,0, max_dx*0.45,max_x*0.50,0,0, 0,0,0 ,0,0,0],\n",
    "               [0,0, max_dx*0.55,max_x*0.50,0,0, 0,0,0 ,0,0,0],\n",
    "               \n",
    "               [0,0, 0,-max_x*0.5, 0,0,  0,0,max_da     ,0,0,0], #10 green\n",
    "               [0,0, 0,-max_x*0.5, 0,0,  0,0,max_da*1.10,0,0,0],\n",
    "               [0,0, 0,-max_x*0.5, 0,0,  0,0,max_da*1.05,0,0,0],\n",
    "               [0,0, 0,-max_x*0.5, 0,0,  0,0,max_da*.95,0,0,0],\n",
    "               [0,0, 0,-max_x*0.5, 0,0,  0,0,max_da*.90,0,0,0],\n",
    "               \n",
    "               [0,0, 0,-max_x*0.5, 0,0,  0,0,max_da,max_ag*0.5,0,0], #15 orange\n",
    "               [0,0, 0,-max_x*0.5, 0,0,  0,0,max_da,max_ag*0.5,0,0],\n",
    "               [0,0, 0,-max_x*0.5, 0,0,  0,0,max_da,max_ag*0.5,0,0],\n",
    "               [0,0, 0,-max_x*0.5, 0,0,  0,0,max_da,max_ag*0.5,0,0],\n",
    "               [0,0, 0,-max_x*0.5, 0,0,  0,0,max_da,max_ag*0.5,0,0],\n",
    "               \n",
    "               \n",
    "               [max_dx*0.5,max_x*0.5,\n",
    "                max_dx*0.5,max_x*0.5, \n",
    "                -max_dx*0.5,max_x*0.5, \n",
    "                max_da*0.5,max_ag*0.5,\n",
    "                max_da*0.5,max_ag*0.5,\n",
    "                max_da*0.5,max_ag*0.5], #19\n",
    "               \n",
    "               [max_dx*0.5,max_x*0.5,\n",
    "                max_dx*0.5,max_x*0.5, \n",
    "                -max_dx*0.5,max_x*0.5, \n",
    "                max_da*0.5,max_ag*0.5,\n",
    "                max_da*0.5,max_ag*0.5,\n",
    "                max_da*0.5,max_ag*0.55],\n",
    "               [max_dx*0.5,max_x*0.5,\n",
    "                max_dx*0.5,max_x*0.5, \n",
    "                -max_dx*0.55,max_x*0.5, \n",
    "                max_da*0.5,max_ag*0.5,\n",
    "                max_da*0.5,max_ag*0.5,\n",
    "                max_da*0.5,max_ag*0.5],\n",
    "               [max_dx*0.5,max_x*0.5,\n",
    "                max_dx*0.5,max_x*0.5, \n",
    "                -max_dx*0.5,max_x*0.5, \n",
    "                max_da*0.55,max_ag*0.5,\n",
    "                max_da*0.5,max_ag*0.5,\n",
    "                max_da*0.5,max_ag*0.5]\n",
    "              # [0,0,-max_dx*1.5,max_x*1.5, 0,0, 0,0,max_da*1.1,0,max_da*1.1,0]\n",
    "              ])\n",
    "x1 = np.zeros(12)\n",
    "\n",
    "if x1.size == n_dim:\n",
    "    x1 = np.broadcast_to(x1, x0.shape)\n",
    "\n",
    "    \n",
    "x_tot = np.zeros((n_control * n_dim, x0.shape[0]))\n",
    "\n",
    "for j in range(0, x0.shape[0]):\n",
    "    # Data generation\n",
    "    xx = ode_func(x0[j, :], tt, (x1[j, :],))\n",
    "    ym = xx.ravel(order=\"F\")\n",
    "    # Least squares computation\n",
    "    Psi = C.T @ ym\n",
    "    x = leastSquaresInversion(Phi, Psi)\n",
    "    x_tot[:, j] = x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "bb96934e-0a2d-455e-8246-a427a713215e",
   "metadata": {},
   "outputs": [],
   "source": [
    "#\n",
    "# run_calc\n",
    "#\n",
    "mod_pred = np.stack([fcnn_mods[j](torch.tensor(x0, dtype=torch.float32)).detach().numpy()[:,:].T for j in range(n_models)], axis=-1)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "00b13415-2795-4c7f-adef-b67a726b45e8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1500x1500 with 12 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axii = plt.subplots(4,3,figsize=(15,15))\n",
    "\n",
    "ordered_vals = np.array([1,3,5,\n",
    "                     7,9,11,\n",
    "                     0,2,4,\n",
    "                     6,8,10])*n_cp\n",
    "ordered_labels = [r'x[m]',r'y[m]',r'z[m]',\n",
    "                  r'$\\theta_x [rad]$',r'$\\theta_y [rad]$',r'$\\theta_z [rad]$',\n",
    "                  r'$\\frac{dx}{dt}[m/s]$',r'$\\frac{dy}{dt}[m/s]$',r'$\\frac{dz}{dt}[m/s]$',\n",
    "                  r'$\\frac{d \\theta _x}{dt} [rad/s]$',r'$\\frac{ \\theta _y}{dt} [rad/s]$',r'$\\frac{ \\theta _z}{dt} [rad/s]$']\n",
    "t = np.linspace(0,time_interval,n_cp)\n",
    "for enum,i in enumerate(ordered_vals):\n",
    "    j=i+n_cp\n",
    "    ax = axii[int(np.floor(enum/3)),int(np.floor(enum)%3)]\n",
    "    #ax.plot(,'b-', alpha = 0.7);\n",
    "\n",
    "    #filled areas\n",
    "    ax.fill_between(t,np.max(mod_pred[i:j,0:5], axis=(2,1)).T,np.min(mod_pred[i:j,0:5], axis=(2,1)).T,color='pink')\n",
    "    ax.fill_between(t,np.max(mod_pred[i:j,5:10], axis=(2,1)).T,np.min(mod_pred[i:j,5:10], axis=(2,1)).T,color='lightblue')\n",
    "    ax.fill_between(t,np.max(mod_pred[i:j,10:15], axis=(2,1)).T,np.min(mod_pred[i:j,10:15], axis=(2,1)).T,color='limegreen')\n",
    "    ax.fill_between(t,np.max(mod_pred[i:j,15:20], axis=(2,1)).T,np.min(mod_pred[i:j,15:20], axis=(2,1)).T,color='goldenrod')\n",
    "    ax.fill_between(t,np.max(mod_pred[i:j,20:], axis=(2,1)).T,np.min(mod_pred[i:j,20:], axis=(2,1)).T,color='silver')\n",
    "\n",
    "    #labled lines\n",
    "    ax.plot(t, x_tot.T[0,    i:j].T,'-',alpha=0.5, color = 'red',\n",
    "            label=r\"$\\vec{x}_0 = 1^{\\pm 0.1}_{m}\\,\\hat{j}$\");\n",
    "    ax.plot(t, x_tot.T[5:6,  i:j].T,'-',alpha=0.8, color = 'darkblue', \n",
    "            label=r\"$\\vec{x}_0 =  1_{m}\\,\\hat{j} + 1^{\\pm 0.1}_{m/s}\\, \\hat{j'}$\");\n",
    "    ax.plot(t, x_tot.T[10:11,i:j].T,'-',alpha=0.8, color = 'seagreen',\n",
    "            label=r\"$\\vec{x}_0 = -1_{m}\\,\\hat{j} + \\frac{\\pi}{4}^{\\pm 0.7}_{rads}\\, \\hat{j^{\\theta}}$\");\n",
    "    ax.plot(t, x_tot.T[15:16,i:j].T,'-',alpha=0.8, color = 'darkgoldenrod',\n",
    "            label=r\"$\\vec{x}_0 = -1_{m}\\,\\hat{j} + 2.5^{\\pm 0.5}_{rads/s}\\, \\hat{j^{\\theta}}'$\");\n",
    "    ax.plot(t, x_tot.T[20:21,i:j].T,'-',alpha=0.8, color = 'black', \n",
    "            label=r\"$\\vec{x}_0 = \\vec{R}_{max}\\cdot(\\frac{1}{2} -\\hat{j})$\");\n",
    "\n",
    "    #extra lines\n",
    "    ax.plot(t, x_tot.T[1:5,  i:j].T,':', alpha=0.8, color = 'red');\n",
    "    ax.plot(t, x_tot.T[5:10, i:j].T,':', alpha=0.8, color = 'darkblue');\n",
    "    ax.plot(t, x_tot.T[10:15,i:j].T,':', alpha=0.8, color = 'seagreen')\n",
    "    ax.plot(t, x_tot.T[15:20,i:j].T,':', alpha=0.8, color = 'goldenrod');\n",
    "    ax.plot(t, x_tot.T[20:,  i:j].T,':', alpha=0.8, color = 'black');\n",
    "    ax.set_ylabel(ordered_labels[enum], fontsize=12)\n",
    "    ax.set_xlabel('time [s]', fontsize=12)\n",
    "    if int(np.floor(enum/3)) == 0 :\n",
    "        ax.set_ylim([-max_x, max_x])\n",
    "        q = max_x/2\n",
    "        \n",
    "    if int(np.floor(enum/3)) == 1 :\n",
    "        ax.set_ylim([-max_ag, max_ag])\n",
    "        q = max_ag/2\n",
    "        \n",
    "    if int(np.floor(enum/3)) == 2 :\n",
    "        ax.set_ylim([-max_dx, max_dx])\n",
    "        q = max_dx/2\n",
    "                    \n",
    "    if int(np.floor(enum/3)) == 3 :\n",
    "        ax.set_ylim([-max_da, max_da])\n",
    "        q = max_da/2\n",
    "                    \n",
    "    ax.text(1.5,q, ordered_labels[enum], fontsize=16)\n",
    "    if enum==4:\n",
    "        ax.legend(loc='lower center', ncols=2,columnspacing=0.8, labelspacing=0.0)\n",
    "plt.savefig(f'individal_trajectory_assessments_{mtype}.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "e607dcca-7b88-4837-b26d-0d67d8de7c35",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x1200 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "spec = dict(width_ratios=[1], wspace=0.0, hspace=0.0, height_ratios=[1,1,1,1])\n",
    "fig, axii = plt.subplots(4,1,figsize=(6,12), sharex = True, gridspec_kw=spec)\n",
    "ordered_vals = np.array([1,3,5,\n",
    "                     7,9,11,\n",
    "                     0,2,4,\n",
    "                     6,8,10])*n_cp\n",
    "ordered_labels = [r'x[m]',r'y[m]',r'z[m]',\n",
    "                  r'$\\theta_x [rad]$',r'$\\theta_y [rad]$',r'$\\theta_z [rad]$',\n",
    "                  r'$\\frac{dx}{dt}[m/s]$',r'$\\frac{dy}{dt}[m/s]$',r'$\\frac{dz}{dt}[m/s]$',\n",
    "                  r'$\\frac{d \\theta _x}{dt} [rad/s]$',r'$\\frac{ \\theta _y}{dt} [rad/s]$',r'$\\frac{ \\theta _z}{dt} [rad/s]$']\n",
    "what_to_plot = [1,4,7,8]\n",
    "t = np.linspace(0,time_interval,n_cp)\n",
    "ii = 0\n",
    "for enum,i in enumerate(ordered_vals):\n",
    "    j=i+n_cp\n",
    "    if enum not in what_to_plot:\n",
    "        continue\n",
    "    ax = axii[ii]\n",
    "    ii = ii+1\n",
    "    \n",
    "    #ax.plot(,'b-', alpha = 0.7);\n",
    "\n",
    "    #filled areas\n",
    "    ax.fill_between(t,np.max(mod_pred[i:j,0:5], axis=(2,1)).T,np.min(mod_pred[i:j,0:5], axis=(2,1)).T,color='pink')\n",
    "    ax.fill_between(t,np.max(mod_pred[i:j,5:10], axis=(2,1)).T,np.min(mod_pred[i:j,5:10], axis=(2,1)).T,color='lightblue')\n",
    "    ax.fill_between(t,np.max(mod_pred[i:j,10:15], axis=(2,1)).T,np.min(mod_pred[i:j,10:15], axis=(2,1)).T,color='limegreen')\n",
    "    ax.fill_between(t,np.max(mod_pred[i:j,15:20], axis=(2,1)).T,np.min(mod_pred[i:j,15:20], axis=(2,1)).T,color='goldenrod')\n",
    "    ax.fill_between(t,np.max(mod_pred[i:j,20:], axis=(2,1)).T,np.min(mod_pred[i:j,20:], axis=(2,1)).T,color='silver')\n",
    "\n",
    "    #labled lines\n",
    "    ax.plot(t, x_tot.T[0,    i:j].T,'-',alpha=0.5, color = 'red',\n",
    "            label=r\"$\\vec{x}_0 = 1^{\\pm 0.1}_{m}\\,\\hat{j}$\");\n",
    "    ax.plot(t, x_tot.T[5:6,  i:j].T,'-',alpha=0.8, color = 'darkblue', \n",
    "            label=r\"$\\vec{x}_0 =  1_{m}\\,\\hat{j} + 1^{\\pm 0.1}_{m/s}\\, \\hat{j'}$\");\n",
    "    ax.plot(t, x_tot.T[10:11,i:j].T,'-',alpha=0.8, color = 'seagreen',\n",
    "            label=r\"$\\vec{x}_0 = -1_{m}\\,\\hat{j} + \\frac{\\pi}{4}^{\\pm 0.7}_{rads}\\, \\hat{j^{\\theta}}$\");\n",
    "    ax.plot(t, x_tot.T[15:16,i:j].T,'-',alpha=0.8, color = 'darkgoldenrod',\n",
    "            label=r\"$\\vec{x}_0 = -1_{m}\\,\\hat{j} + 2.5^{\\pm 0.5}_{rads/s}\\, \\hat{j^{\\theta}}'$\");\n",
    "    ax.plot(t, x_tot.T[20:21,i:j].T,'-',alpha=0.8, color = 'black', \n",
    "            label=r\"$\\vec{x}_0 = \\vec{R}_{max}\\cdot(\\frac{1}{2} -\\hat{j})$\");\n",
    "\n",
    "    #extra lines\n",
    "    ax.plot(t, x_tot.T[1:5,  i:j].T,':', alpha=0.8, color = 'red');\n",
    "    ax.plot(t, x_tot.T[5:10, i:j].T,':', alpha=0.8, color = 'darkblue');\n",
    "    ax.plot(t, x_tot.T[10:15,i:j].T,':', alpha=0.8, color = 'seagreen')\n",
    "    ax.plot(t, x_tot.T[15:20,i:j].T,':', alpha=0.8, color = 'goldenrod');\n",
    "    ax.plot(t, x_tot.T[20:,  i:j].T,':', alpha=0.8, color = 'black');\n",
    "    ax.set_ylabel(ordered_labels[enum], fontsize=14)\n",
    "    ax.set_xlabel('time [s]', fontsize=14)\n",
    "    ax.tick_params(axis='x', labelsize= 14)\n",
    "    ax.tick_params(axis='y', labelsize= 14)\n",
    "    if int(np.floor(enum/3)) == 0 :\n",
    "        ax.set_ylim([-max_x*1.05, max_x*1.05])\n",
    "        q = max_x/2\n",
    "        \n",
    "    if int(np.floor(enum/3)) == 1 :\n",
    "        ax.set_ylim([-max_ag*1.1, max_ag*1.1])\n",
    "        q = max_ag/2\n",
    "        \n",
    "    if int(np.floor(enum/3)) == 2 :\n",
    "        ax.set_ylim([-max_dx*1.05, max_dx*1.05])\n",
    "        q = max_dx/2\n",
    "                    \n",
    "    if int(np.floor(enum/3)) == 3 :\n",
    "        ax.set_ylim([-max_da*1.05, max_da*1.05])\n",
    "        q = max_da/2\n",
    "                    \n",
    "    ax.text(1.5,q, ordered_labels[enum], fontsize=16)\n",
    "    if enum==4:\n",
    "        ax.legend(loc='lower center', ncols=2,columnspacing=0.8, labelspacing=0.0, fontsize=12, frameon=False)\n",
    "plt.savefig(f'individal_trajectory_assessments_{mtype}_select.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ab108f2e-5164-4910-af1f-55d5ac3211ee",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "384e22f4-9387-4dbd-a2a0-538ca4d6142a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "84 5.8904862254808625\r"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(85, 10, 1000, 50, 12)"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#\n",
    "# rotational symmetry analysis\n",
    "#\n",
    "all_angle_diff = []\n",
    "for enum, ang in enumerate(np.linspace(np.pi/8,2*np.pi-np.pi/8,85)):\n",
    "    print(enum, ang, end='\\r')\n",
    "    ang = np.random.rand()*2*np.pi\n",
    "    rf = rotate(0,0,ang)\n",
    "    ri = rotate(0,0,-ang)\n",
    "    rfic = rf(ic,n_cp=1)\n",
    "    \n",
    "    cp_pred_rot = np.stack([ri(fcnn_mods[i](torch.tensor(rfic, dtype=torch.float32)).detach().numpy()) for i in range(n_models)])\n",
    "    \n",
    "    diff = (cp_pred_rot-cp_pred.swapaxes(-1,1).swapaxes(0,1))\n",
    "    all_angle_diff.append(diff)\n",
    "all_angle_diff = np.stack(all_angle_diff)\n",
    "#normalize\n",
    "all_angle_diff = all_angle_diff.reshape(85,n_models,n_ic,n_dim,n_cp).swapaxes(-1,-2)/R\n",
    "all_angle_diff.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "6cd64ebb-facb-4ec7-a52a-299b42f7bf88",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(85, 10, 1000)"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "all_angle_diff_rmse = np.sqrt(np.mean(all_angle_diff**2, axis = (-1,-2)))\n",
    "all_angle_diff_rmse.shape\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "ad659fd4-4092-4869-a22f-bf369d8b9c5b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig ,ax = plt.subplots(1,1, figsize=(12,5))\n",
    "ax.plot(np.linspace(np.pi/8,2*np.pi-np.pi/8,85),np.mean(all_angle_diff_rmse, axis=(-1,1)),'.-')\n",
    "ax.set_xticks(np.pi*np.arange(1/8,2,1/8));\n",
    "ax.set_xticklabels([f\"{i+1}$\\pi$/8\" for i in range(15)])\n",
    "ax.grid()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "89a2932b-ea00-459a-8f01-5412ab3d5c99",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Error in callback <function flush_figures at 0x7f751fd28ca0> (for post_execute), with arguments args (),kwargs {}:\n"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/matplotlib_inline/backend_inline.py:126\u001b[0m, in \u001b[0;36mflush_figures\u001b[0;34m()\u001b[0m\n\u001b[1;32m    123\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m InlineBackend\u001b[38;5;241m.\u001b[39minstance()\u001b[38;5;241m.\u001b[39mclose_figures:\n\u001b[1;32m    124\u001b[0m     \u001b[38;5;66;03m# ignore the tracking, just draw and close all figures\u001b[39;00m\n\u001b[1;32m    125\u001b[0m     \u001b[38;5;28;01mtry\u001b[39;00m:\n\u001b[0;32m--> 126\u001b[0m         \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mshow\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;28;43;01mTrue\u001b[39;49;00m\u001b[43m)\u001b[49m\n\u001b[1;32m    127\u001b[0m     \u001b[38;5;28;01mexcept\u001b[39;00m \u001b[38;5;167;01mException\u001b[39;00m \u001b[38;5;28;01mas\u001b[39;00m e:\n\u001b[1;32m    128\u001b[0m         \u001b[38;5;66;03m# safely show traceback if in IPython, else raise\u001b[39;00m\n\u001b[1;32m    129\u001b[0m         ip \u001b[38;5;241m=\u001b[39m get_ipython()\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/matplotlib_inline/backend_inline.py:90\u001b[0m, in \u001b[0;36mshow\u001b[0;34m(close, block)\u001b[0m\n\u001b[1;32m     88\u001b[0m \u001b[38;5;28;01mtry\u001b[39;00m:\n\u001b[1;32m     89\u001b[0m     \u001b[38;5;28;01mfor\u001b[39;00m figure_manager \u001b[38;5;129;01min\u001b[39;00m Gcf\u001b[38;5;241m.\u001b[39mget_all_fig_managers():\n\u001b[0;32m---> 90\u001b[0m         \u001b[43mdisplay\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m     91\u001b[0m \u001b[43m            \u001b[49m\u001b[43mfigure_manager\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mcanvas\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mfigure\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m     92\u001b[0m \u001b[43m            \u001b[49m\u001b[43mmetadata\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43m_fetch_figure_metadata\u001b[49m\u001b[43m(\u001b[49m\u001b[43mfigure_manager\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mcanvas\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mfigure\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     93\u001b[0m \u001b[43m        \u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     94\u001b[0m \u001b[38;5;28;01mfinally\u001b[39;00m:\n\u001b[1;32m     95\u001b[0m     show\u001b[38;5;241m.\u001b[39m_to_draw \u001b[38;5;241m=\u001b[39m []\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/IPython/core/display_functions.py:298\u001b[0m, in \u001b[0;36mdisplay\u001b[0;34m(include, exclude, metadata, transient, display_id, raw, clear, *objs, **kwargs)\u001b[0m\n\u001b[1;32m    296\u001b[0m     publish_display_data(data\u001b[38;5;241m=\u001b[39mobj, metadata\u001b[38;5;241m=\u001b[39mmetadata, \u001b[38;5;241m*\u001b[39m\u001b[38;5;241m*\u001b[39mkwargs)\n\u001b[1;32m    297\u001b[0m \u001b[38;5;28;01melse\u001b[39;00m:\n\u001b[0;32m--> 298\u001b[0m     format_dict, md_dict \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mformat\u001b[39;49m\u001b[43m(\u001b[49m\u001b[43mobj\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43minclude\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43minclude\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mexclude\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mexclude\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    299\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m format_dict:\n\u001b[1;32m    300\u001b[0m         \u001b[38;5;66;03m# nothing to display (e.g. _ipython_display_ took over)\u001b[39;00m\n\u001b[1;32m    301\u001b[0m         \u001b[38;5;28;01mcontinue\u001b[39;00m\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/IPython/core/formatters.py:182\u001b[0m, in \u001b[0;36mDisplayFormatter.format\u001b[0;34m(self, obj, include, exclude)\u001b[0m\n\u001b[1;32m    180\u001b[0m md \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;01mNone\u001b[39;00m\n\u001b[1;32m    181\u001b[0m \u001b[38;5;28;01mtry\u001b[39;00m:\n\u001b[0;32m--> 182\u001b[0m     data \u001b[38;5;241m=\u001b[39m \u001b[43mformatter\u001b[49m\u001b[43m(\u001b[49m\u001b[43mobj\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    183\u001b[0m \u001b[38;5;28;01mexcept\u001b[39;00m:\n\u001b[1;32m    184\u001b[0m     \u001b[38;5;66;03m# FIXME: log the exception\u001b[39;00m\n\u001b[1;32m    185\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/decorator.py:232\u001b[0m, in \u001b[0;36mdecorate.<locals>.fun\u001b[0;34m(*args, **kw)\u001b[0m\n\u001b[1;32m    230\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m kwsyntax:\n\u001b[1;32m    231\u001b[0m     args, kw \u001b[38;5;241m=\u001b[39m fix(args, kw, sig)\n\u001b[0;32m--> 232\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mcaller\u001b[49m\u001b[43m(\u001b[49m\u001b[43mfunc\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43m(\u001b[49m\u001b[43mextras\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m+\u001b[39;49m\u001b[43m \u001b[49m\u001b[43margs\u001b[49m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkw\u001b[49m\u001b[43m)\u001b[49m\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/IPython/core/formatters.py:226\u001b[0m, in \u001b[0;36mcatch_format_error\u001b[0;34m(method, self, *args, **kwargs)\u001b[0m\n\u001b[1;32m    224\u001b[0m \u001b[38;5;250m\u001b[39m\u001b[38;5;124;03m\"\"\"show traceback on failed format call\"\"\"\u001b[39;00m\n\u001b[1;32m    225\u001b[0m \u001b[38;5;28;01mtry\u001b[39;00m:\n\u001b[0;32m--> 226\u001b[0m     r \u001b[38;5;241m=\u001b[39m \u001b[43mmethod\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43margs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    227\u001b[0m \u001b[38;5;28;01mexcept\u001b[39;00m \u001b[38;5;167;01mNotImplementedError\u001b[39;00m:\n\u001b[1;32m    228\u001b[0m     \u001b[38;5;66;03m# don't warn on NotImplementedErrors\u001b[39;00m\n\u001b[1;32m    229\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_check_return(\u001b[38;5;28;01mNone\u001b[39;00m, args[\u001b[38;5;241m0\u001b[39m])\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/IPython/core/formatters.py:343\u001b[0m, in \u001b[0;36mBaseFormatter.__call__\u001b[0;34m(self, obj)\u001b[0m\n\u001b[1;32m    341\u001b[0m     \u001b[38;5;28;01mpass\u001b[39;00m\n\u001b[1;32m    342\u001b[0m \u001b[38;5;28;01melse\u001b[39;00m:\n\u001b[0;32m--> 343\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mprinter\u001b[49m\u001b[43m(\u001b[49m\u001b[43mobj\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    344\u001b[0m \u001b[38;5;66;03m# Finally look for special method names\u001b[39;00m\n\u001b[1;32m    345\u001b[0m method \u001b[38;5;241m=\u001b[39m get_real_method(obj, \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mprint_method)\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/IPython/core/pylabtools.py:152\u001b[0m, in \u001b[0;36mprint_figure\u001b[0;34m(fig, fmt, bbox_inches, base64, **kwargs)\u001b[0m\n\u001b[1;32m    149\u001b[0m     \u001b[38;5;28;01mfrom\u001b[39;00m \u001b[38;5;21;01mmatplotlib\u001b[39;00m\u001b[38;5;21;01m.\u001b[39;00m\u001b[38;5;21;01mbackend_bases\u001b[39;00m \u001b[38;5;28;01mimport\u001b[39;00m FigureCanvasBase\n\u001b[1;32m    150\u001b[0m     FigureCanvasBase(fig)\n\u001b[0;32m--> 152\u001b[0m \u001b[43mfig\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mcanvas\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mprint_figure\u001b[49m\u001b[43m(\u001b[49m\u001b[43mbytes_io\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkw\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    153\u001b[0m data \u001b[38;5;241m=\u001b[39m bytes_io\u001b[38;5;241m.\u001b[39mgetvalue()\n\u001b[1;32m    154\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m fmt \u001b[38;5;241m==\u001b[39m \u001b[38;5;124m'\u001b[39m\u001b[38;5;124msvg\u001b[39m\u001b[38;5;124m'\u001b[39m:\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/matplotlib/backend_bases.py:2366\u001b[0m, in \u001b[0;36mFigureCanvasBase.print_figure\u001b[0;34m(self, filename, dpi, facecolor, edgecolor, orientation, format, bbox_inches, pad_inches, bbox_extra_artists, backend, **kwargs)\u001b[0m\n\u001b[1;32m   2362\u001b[0m \u001b[38;5;28;01mtry\u001b[39;00m:\n\u001b[1;32m   2363\u001b[0m     \u001b[38;5;66;03m# _get_renderer may change the figure dpi (as vector formats\u001b[39;00m\n\u001b[1;32m   2364\u001b[0m     \u001b[38;5;66;03m# force the figure dpi to 72), so we need to set it again here.\u001b[39;00m\n\u001b[1;32m   2365\u001b[0m     \u001b[38;5;28;01mwith\u001b[39;00m cbook\u001b[38;5;241m.\u001b[39m_setattr_cm(\u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mfigure, dpi\u001b[38;5;241m=\u001b[39mdpi):\n\u001b[0;32m-> 2366\u001b[0m         result \u001b[38;5;241m=\u001b[39m \u001b[43mprint_method\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m   2367\u001b[0m \u001b[43m            \u001b[49m\u001b[43mfilename\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   2368\u001b[0m \u001b[43m            \u001b[49m\u001b[43mfacecolor\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mfacecolor\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   2369\u001b[0m \u001b[43m            \u001b[49m\u001b[43medgecolor\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43medgecolor\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   2370\u001b[0m \u001b[43m            \u001b[49m\u001b[43morientation\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43morientation\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   2371\u001b[0m \u001b[43m            \u001b[49m\u001b[43mbbox_inches_restore\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43m_bbox_inches_restore\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   2372\u001b[0m \u001b[43m            \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m   2373\u001b[0m \u001b[38;5;28;01mfinally\u001b[39;00m:\n\u001b[1;32m   2374\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m bbox_inches \u001b[38;5;129;01mand\u001b[39;00m restore_bbox:\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/matplotlib/backend_bases.py:2232\u001b[0m, in \u001b[0;36mFigureCanvasBase._switch_canvas_and_return_print_method.<locals>.<lambda>\u001b[0;34m(*args, **kwargs)\u001b[0m\n\u001b[1;32m   2228\u001b[0m     optional_kws \u001b[38;5;241m=\u001b[39m {  \u001b[38;5;66;03m# Passed by print_figure for other renderers.\u001b[39;00m\n\u001b[1;32m   2229\u001b[0m         \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mdpi\u001b[39m\u001b[38;5;124m\"\u001b[39m, \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mfacecolor\u001b[39m\u001b[38;5;124m\"\u001b[39m, \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124medgecolor\u001b[39m\u001b[38;5;124m\"\u001b[39m, \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124morientation\u001b[39m\u001b[38;5;124m\"\u001b[39m,\n\u001b[1;32m   2230\u001b[0m         \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mbbox_inches_restore\u001b[39m\u001b[38;5;124m\"\u001b[39m}\n\u001b[1;32m   2231\u001b[0m     skip \u001b[38;5;241m=\u001b[39m optional_kws \u001b[38;5;241m-\u001b[39m {\u001b[38;5;241m*\u001b[39minspect\u001b[38;5;241m.\u001b[39msignature(meth)\u001b[38;5;241m.\u001b[39mparameters}\n\u001b[0;32m-> 2232\u001b[0m     print_method \u001b[38;5;241m=\u001b[39m functools\u001b[38;5;241m.\u001b[39mwraps(meth)(\u001b[38;5;28;01mlambda\u001b[39;00m \u001b[38;5;241m*\u001b[39margs, \u001b[38;5;241m*\u001b[39m\u001b[38;5;241m*\u001b[39mkwargs: \u001b[43mmeth\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m   2233\u001b[0m \u001b[43m        \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43margs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43m{\u001b[49m\u001b[43mk\u001b[49m\u001b[43m:\u001b[49m\u001b[43m \u001b[49m\u001b[43mv\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mfor\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[43mk\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mv\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;129;43;01min\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[43mkwargs\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mitems\u001b[49m\u001b[43m(\u001b[49m\u001b[43m)\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mif\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[43mk\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;129;43;01mnot\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[38;5;129;43;01min\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[43mskip\u001b[49m\u001b[43m}\u001b[49m\u001b[43m)\u001b[49m)\n\u001b[1;32m   2234\u001b[0m \u001b[38;5;28;01melse\u001b[39;00m:  \u001b[38;5;66;03m# Let third-parties do as they see fit.\u001b[39;00m\n\u001b[1;32m   2235\u001b[0m     print_method \u001b[38;5;241m=\u001b[39m meth\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/matplotlib/backends/backend_agg.py:509\u001b[0m, in \u001b[0;36mFigureCanvasAgg.print_png\u001b[0;34m(self, filename_or_obj, metadata, pil_kwargs)\u001b[0m\n\u001b[1;32m    462\u001b[0m \u001b[38;5;28;01mdef\u001b[39;00m \u001b[38;5;21mprint_png\u001b[39m(\u001b[38;5;28mself\u001b[39m, filename_or_obj, \u001b[38;5;241m*\u001b[39m, metadata\u001b[38;5;241m=\u001b[39m\u001b[38;5;28;01mNone\u001b[39;00m, pil_kwargs\u001b[38;5;241m=\u001b[39m\u001b[38;5;28;01mNone\u001b[39;00m):\n\u001b[1;32m    463\u001b[0m \u001b[38;5;250m    \u001b[39m\u001b[38;5;124;03m\"\"\"\u001b[39;00m\n\u001b[1;32m    464\u001b[0m \u001b[38;5;124;03m    Write the figure to a PNG file.\u001b[39;00m\n\u001b[1;32m    465\u001b[0m \n\u001b[0;32m   (...)\u001b[0m\n\u001b[1;32m    507\u001b[0m \u001b[38;5;124;03m        *metadata*, including the default 'Software' key.\u001b[39;00m\n\u001b[1;32m    508\u001b[0m \u001b[38;5;124;03m    \"\"\"\u001b[39;00m\n\u001b[0;32m--> 509\u001b[0m     \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_print_pil\u001b[49m\u001b[43m(\u001b[49m\u001b[43mfilename_or_obj\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mpng\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mpil_kwargs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mmetadata\u001b[49m\u001b[43m)\u001b[49m\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/matplotlib/backends/backend_agg.py:457\u001b[0m, in \u001b[0;36mFigureCanvasAgg._print_pil\u001b[0;34m(self, filename_or_obj, fmt, pil_kwargs, metadata)\u001b[0m\n\u001b[1;32m    452\u001b[0m \u001b[38;5;28;01mdef\u001b[39;00m \u001b[38;5;21m_print_pil\u001b[39m(\u001b[38;5;28mself\u001b[39m, filename_or_obj, fmt, pil_kwargs, metadata\u001b[38;5;241m=\u001b[39m\u001b[38;5;28;01mNone\u001b[39;00m):\n\u001b[1;32m    453\u001b[0m \u001b[38;5;250m    \u001b[39m\u001b[38;5;124;03m\"\"\"\u001b[39;00m\n\u001b[1;32m    454\u001b[0m \u001b[38;5;124;03m    Draw the canvas, then save it using `.image.imsave` (to which\u001b[39;00m\n\u001b[1;32m    455\u001b[0m \u001b[38;5;124;03m    *pil_kwargs* and *metadata* are forwarded).\u001b[39;00m\n\u001b[1;32m    456\u001b[0m \u001b[38;5;124;03m    \"\"\"\u001b[39;00m\n\u001b[0;32m--> 457\u001b[0m     \u001b[43mFigureCanvasAgg\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[43m)\u001b[49m\n\u001b[1;32m    458\u001b[0m     mpl\u001b[38;5;241m.\u001b[39mimage\u001b[38;5;241m.\u001b[39mimsave(\n\u001b[1;32m    459\u001b[0m         filename_or_obj, \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mbuffer_rgba(), \u001b[38;5;28mformat\u001b[39m\u001b[38;5;241m=\u001b[39mfmt, origin\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mupper\u001b[39m\u001b[38;5;124m\"\u001b[39m,\n\u001b[1;32m    460\u001b[0m         dpi\u001b[38;5;241m=\u001b[39m\u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mfigure\u001b[38;5;241m.\u001b[39mdpi, metadata\u001b[38;5;241m=\u001b[39mmetadata, pil_kwargs\u001b[38;5;241m=\u001b[39mpil_kwargs)\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/matplotlib/backends/backend_agg.py:400\u001b[0m, in \u001b[0;36mFigureCanvasAgg.draw\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    396\u001b[0m \u001b[38;5;66;03m# Acquire a lock on the shared font cache.\u001b[39;00m\n\u001b[1;32m    397\u001b[0m \u001b[38;5;28;01mwith\u001b[39;00m RendererAgg\u001b[38;5;241m.\u001b[39mlock, \\\n\u001b[1;32m    398\u001b[0m      (\u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mtoolbar\u001b[38;5;241m.\u001b[39m_wait_cursor_for_draw_cm() \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mtoolbar\n\u001b[1;32m    399\u001b[0m       \u001b[38;5;28;01melse\u001b[39;00m nullcontext()):\n\u001b[0;32m--> 400\u001b[0m     \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mfigure\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    401\u001b[0m     \u001b[38;5;66;03m# A GUI class may be need to update a window using this draw, so\u001b[39;00m\n\u001b[1;32m    402\u001b[0m     \u001b[38;5;66;03m# don't forget to call the superclass.\u001b[39;00m\n\u001b[1;32m    403\u001b[0m     \u001b[38;5;28msuper\u001b[39m()\u001b[38;5;241m.\u001b[39mdraw()\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/matplotlib/artist.py:95\u001b[0m, in \u001b[0;36m_finalize_rasterization.<locals>.draw_wrapper\u001b[0;34m(artist, renderer, *args, **kwargs)\u001b[0m\n\u001b[1;32m     93\u001b[0m \u001b[38;5;129m@wraps\u001b[39m(draw)\n\u001b[1;32m     94\u001b[0m \u001b[38;5;28;01mdef\u001b[39;00m \u001b[38;5;21mdraw_wrapper\u001b[39m(artist, renderer, \u001b[38;5;241m*\u001b[39margs, \u001b[38;5;241m*\u001b[39m\u001b[38;5;241m*\u001b[39mkwargs):\n\u001b[0;32m---> 95\u001b[0m     result \u001b[38;5;241m=\u001b[39m \u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[43martist\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43margs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     96\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m renderer\u001b[38;5;241m.\u001b[39m_rasterizing:\n\u001b[1;32m     97\u001b[0m         renderer\u001b[38;5;241m.\u001b[39mstop_rasterizing()\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/matplotlib/artist.py:72\u001b[0m, in \u001b[0;36mallow_rasterization.<locals>.draw_wrapper\u001b[0;34m(artist, renderer)\u001b[0m\n\u001b[1;32m     69\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m artist\u001b[38;5;241m.\u001b[39mget_agg_filter() \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[1;32m     70\u001b[0m         renderer\u001b[38;5;241m.\u001b[39mstart_filter()\n\u001b[0;32m---> 72\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[43martist\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     73\u001b[0m \u001b[38;5;28;01mfinally\u001b[39;00m:\n\u001b[1;32m     74\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m artist\u001b[38;5;241m.\u001b[39mget_agg_filter() \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/matplotlib/figure.py:3175\u001b[0m, in \u001b[0;36mFigure.draw\u001b[0;34m(self, renderer)\u001b[0m\n\u001b[1;32m   3172\u001b[0m         \u001b[38;5;66;03m# ValueError can occur when resizing a window.\u001b[39;00m\n\u001b[1;32m   3174\u001b[0m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mpatch\u001b[38;5;241m.\u001b[39mdraw(renderer)\n\u001b[0;32m-> 3175\u001b[0m \u001b[43mmimage\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_draw_list_compositing_images\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m   3176\u001b[0m \u001b[43m    \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43martists\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43msuppressComposite\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m   3178\u001b[0m \u001b[38;5;28;01mfor\u001b[39;00m sfig \u001b[38;5;129;01min\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39msubfigs:\n\u001b[1;32m   3179\u001b[0m     sfig\u001b[38;5;241m.\u001b[39mdraw(renderer)\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/matplotlib/image.py:131\u001b[0m, in \u001b[0;36m_draw_list_compositing_images\u001b[0;34m(renderer, parent, artists, suppress_composite)\u001b[0m\n\u001b[1;32m    129\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m not_composite \u001b[38;5;129;01mor\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m has_images:\n\u001b[1;32m    130\u001b[0m     \u001b[38;5;28;01mfor\u001b[39;00m a \u001b[38;5;129;01min\u001b[39;00m artists:\n\u001b[0;32m--> 131\u001b[0m         \u001b[43ma\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    132\u001b[0m \u001b[38;5;28;01melse\u001b[39;00m:\n\u001b[1;32m    133\u001b[0m     \u001b[38;5;66;03m# Composite any adjacent images together\u001b[39;00m\n\u001b[1;32m    134\u001b[0m     image_group \u001b[38;5;241m=\u001b[39m []\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/matplotlib/artist.py:72\u001b[0m, in \u001b[0;36mallow_rasterization.<locals>.draw_wrapper\u001b[0;34m(artist, renderer)\u001b[0m\n\u001b[1;32m     69\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m artist\u001b[38;5;241m.\u001b[39mget_agg_filter() \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[1;32m     70\u001b[0m         renderer\u001b[38;5;241m.\u001b[39mstart_filter()\n\u001b[0;32m---> 72\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[43martist\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     73\u001b[0m \u001b[38;5;28;01mfinally\u001b[39;00m:\n\u001b[1;32m     74\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m artist\u001b[38;5;241m.\u001b[39mget_agg_filter() \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/matplotlib/axes/_base.py:3064\u001b[0m, in \u001b[0;36m_AxesBase.draw\u001b[0;34m(self, renderer)\u001b[0m\n\u001b[1;32m   3061\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m artists_rasterized:\n\u001b[1;32m   3062\u001b[0m     _draw_rasterized(\u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mfigure, artists_rasterized, renderer)\n\u001b[0;32m-> 3064\u001b[0m \u001b[43mmimage\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_draw_list_compositing_images\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m   3065\u001b[0m \u001b[43m    \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43martists\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mfigure\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43msuppressComposite\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m   3067\u001b[0m renderer\u001b[38;5;241m.\u001b[39mclose_group(\u001b[38;5;124m'\u001b[39m\u001b[38;5;124maxes\u001b[39m\u001b[38;5;124m'\u001b[39m)\n\u001b[1;32m   3068\u001b[0m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mstale \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;01mFalse\u001b[39;00m\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/matplotlib/image.py:131\u001b[0m, in \u001b[0;36m_draw_list_compositing_images\u001b[0;34m(renderer, parent, artists, suppress_composite)\u001b[0m\n\u001b[1;32m    129\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m not_composite \u001b[38;5;129;01mor\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m has_images:\n\u001b[1;32m    130\u001b[0m     \u001b[38;5;28;01mfor\u001b[39;00m a \u001b[38;5;129;01min\u001b[39;00m artists:\n\u001b[0;32m--> 131\u001b[0m         \u001b[43ma\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    132\u001b[0m \u001b[38;5;28;01melse\u001b[39;00m:\n\u001b[1;32m    133\u001b[0m     \u001b[38;5;66;03m# Composite any adjacent images together\u001b[39;00m\n\u001b[1;32m    134\u001b[0m     image_group \u001b[38;5;241m=\u001b[39m []\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/matplotlib/artist.py:72\u001b[0m, in \u001b[0;36mallow_rasterization.<locals>.draw_wrapper\u001b[0;34m(artist, renderer)\u001b[0m\n\u001b[1;32m     69\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m artist\u001b[38;5;241m.\u001b[39mget_agg_filter() \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[1;32m     70\u001b[0m         renderer\u001b[38;5;241m.\u001b[39mstart_filter()\n\u001b[0;32m---> 72\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[43martist\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     73\u001b[0m \u001b[38;5;28;01mfinally\u001b[39;00m:\n\u001b[1;32m     74\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m artist\u001b[38;5;241m.\u001b[39mget_agg_filter() \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n",
      "File \u001b[0;32m~/.local/lib/python3.10/site-packages/matplotlib/lines.py:863\u001b[0m, in \u001b[0;36mLine2D.draw\u001b[0;34m(self, renderer)\u001b[0m\n\u001b[1;32m    860\u001b[0m \u001b[38;5;28;01melse\u001b[39;00m:\n\u001b[1;32m    861\u001b[0m     \u001b[38;5;66;03m# Don't scale for pixels, and don't stroke them\u001b[39;00m\n\u001b[1;32m    862\u001b[0m     marker_trans \u001b[38;5;241m=\u001b[39m marker_trans\u001b[38;5;241m.\u001b[39mscale(w)\n\u001b[0;32m--> 863\u001b[0m \u001b[43mrenderer\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdraw_markers\u001b[49m\u001b[43m(\u001b[49m\u001b[43mgc\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mmarker_path\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mmarker_trans\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    864\u001b[0m \u001b[43m                      \u001b[49m\u001b[43msubsampled\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43maffine\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mfrozen\u001b[49m\u001b[43m(\u001b[49m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    865\u001b[0m \u001b[43m                      \u001b[49m\u001b[43mfc_rgba\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    867\u001b[0m alt_marker_path \u001b[38;5;241m=\u001b[39m marker\u001b[38;5;241m.\u001b[39mget_alt_path()\n\u001b[1;32m    868\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m alt_marker_path:\n",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "\n",
    "spec = dict(width_ratios=[3, 1], wspace=0.05, hspace=0.05, height_ratios=[1])\n",
    "fig, ax = plt.subplots(1,2,figsize=(7,5),sharey=True, gridspec_kw=spec)\n",
    "\n",
    "for nm in range(n_models):   \n",
    "    for a in range(85):  \n",
    "        ax[0].plot(Ric, all_angle_diff_rmse[a,nm,:],markersize='.1',marker=a%12, \n",
    "                 linestyle='',markerfacecolor = 'k',markeredgecolor=\"k\", alpha=.1);\n",
    "ax[1].hist(all_angle_diff_rmse.flatten(), np.logspace(-5,-2,101),orientation='horizontal',density =False, color='gray');\n",
    "ax[0].set_xlabel('Distance in 12-D sphere', fontsize = 12)\n",
    "ax[0].set_ylabel(r'$\\langle (R_z^T\\mathcal{P}(R_z x_{0}) - \\mathcal{P}(x_{0}))^2\\rangle^{1/2}$', fontsize =12);\n",
    "ax[1].set_xlabel('Counts', fontsize=12);\n",
    "ax[1].set_xlabel('Counts', fontsize=12);\n",
    "ax[0].set_yscale('log')\n",
    "ax[0].set_ylim(0.00005,0.05)\n",
    "ax[0].set_xlim(0,1.0001)\n",
    "ax[0].grid()\n",
    "plt.savefig(f\"rotation_85_angles_ic_compare_{mtype}.png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "51e21c96-6e2a-4687-bb95-47de332d93d7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "torch.Size([1000, 600, 10])\n"
     ]
    }
   ],
   "source": [
    "def to_cylindrical(input_t, ncp): \n",
    "    '''\n",
    "    for dx,x,dy,y,dz,z,da,a,db,b,dc,c ordered vector\n",
    "    changes dx to dR\n",
    "    changes x to R\n",
    "    changes dy to dTheta\n",
    "    changes y to theta\n",
    "    \n",
    "    '''\n",
    "    if type(input_t) == np.ndarray:\n",
    "        X = input_t.copy()\n",
    "        arccos = np.arccos\n",
    "        minimum = np.minimum\n",
    "        abs_ = np.abs\n",
    "        pi = np.pi\n",
    "        zeros = np.zeros\n",
    "        \n",
    "    if type(input_t) == torch.Tensor:\n",
    "        X = input_t.detach().clone()\n",
    "        arccos = torch.arccos\n",
    "        minimum = torch.minimum\n",
    "        abs_ = torch.abs\n",
    "        pi = torch.pi\n",
    "        zeros = torch.zeros\n",
    "        \n",
    "    print(X.shape)\n",
    "    x = X[:,ncp:2*ncp]\n",
    "    y = X[:,3*ncp:4*ncp]\n",
    "    \n",
    "    dx = X[:,0:ncp]\n",
    "    dy = X[:,2*ncp:3*ncp]\n",
    "    R = np.sqrt(x**2 + y**2)\n",
    "    dR = (dx*x+dy*y)/R\n",
    "    \n",
    "    cos_theta = x/R\n",
    "    sin_theta = y/R\n",
    "    q = minimum(sin_theta/abs_(sin_theta),zeros(sin_theta.shape))\n",
    "    theta = -2*q*pi +arccos(cos_theta)*(1+2*q)\n",
    "    dtheta = (dy*x-dx*y)/R\n",
    "    \n",
    "    X[:,0  :ncp]     = dR\n",
    "    X[:,ncp:2*ncp]   = R\n",
    "    X[:,2*ncp:3*ncp] = dtheta\n",
    "    X[:,3*ncp:4*ncp] = theta\n",
    "    \n",
    "    return X\n",
    "    \n",
    "\n",
    "X = to_cylindrical(torch.from_numpy(cp_pred),50)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "80d5a6db-c659-45d5-ab68-e2318a0bedbd",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([-0.35930383, -0.698983  ,  0.13781041,  0.40285873, -0.66402054,\n",
       "       -0.4659908 ,  1.7609093 , -0.13743135,  0.31185853,  0.08579206,\n",
       "       -0.9136375 ,  0.03327419], dtype=float32)"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cp_pred[0,::50,0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "725e302e-3097-49db-bb68-36193287ad19",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([ 0.3801,  0.8068,  0.0600,  2.6187, -0.6640, -0.4660,  1.7609, -0.1374,\n",
       "         0.3119,  0.0858, -0.9136,  0.0333])"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "X[0,::50,0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "2de112bd-7e08-4d6c-85dd-5c3d4b73ea15",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.8068519071056348"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.sqrt(0.699**2+0.403**2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8cf329bd-ac4c-44d4-acdd-60879fa3316e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

